Towards a System Theoretic Approach to Wireless Network Capacity in Finite Time and Space

In asymptotic regimes, both in time and space (network size), the derivation of network capacity results is grossly simplified by brushing aside queueing behavior in non-Jackson networks. This simplifying double-limit model, however, lends itself to conservative numerical results in finite regimes. To properly account for queueing behavior beyond a simple calculus based on average rates, we advocate a system theoretic methodology for the capacity problem in finite time and space regimes. This methodology also accounts for spatial correlations arising in networks with CSMA/CA scheduling and it delivers rigorous closed-form capacity results in terms of probability distributions. Unlike numerous existing asymptotic results, subject to anecdotal practical concerns, our transient one can be used in practical settings: for example, to compute the time scales at which multi-hop routing is more advantageous than single-hop routing.

==> figs/k/dist/test.m <==
function [] = test()

x = 0.1:0.1:1;

aloha = load('unsat_aloha.txt');
csmaca1 = load('csma11_unsat_r100.txt');
csmaca100 = load('csma1100_unsat_r100.txt');


hold on;
xlabel('\textbf{Arrival rate}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput rate (Quantile)}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots


plot(x, aloha, 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
nPlots = nPlots + 1;
lPlots(nPlots, :) = '\textbf{Aloha      }';

plot(x, csmaca100, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
nPlots = nPlots + 1;
lPlots(nPlots, :) = '\textbf{CSMA/CA-100}';

plot(x, csmaca1, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
nPlots = nPlots + 1;
lPlots(nPlots, :) = '\textbf{CSMA/CA-1  }';


legend(lPlots, 2);
set(legend(), 'interpreter', 'latex');  
    

==> matlab/csmaca.m <==
function [throughput] = csmaca(nodes, rate, lambda, mu, slots, saturated)
% the case of H, or M, nodes

% nodes = 3;
% rate = 1;
% lambda = 0.1; %sleeping with average 1/lambda
% mu = 0.1; %transmitting with average 1/mu
% slots = 10000;

%interference graph
ig(1 : nodes - 1, 1 : nodes - 1) = 1;
for i = 1 : nodes - 1
    for j = 1 : nodes - 1
        if(abs(i - j) >= 3)
            ig(i, j) = 0;
        end
    end
end
           

for i = 1 : nodes - 1
    a(1, i) = ceil(exprnd(1/lambda));
    a(2, i) = 1; %sleep
end

b(1:nodes) = 0;
throughput(1 : slots) = 0;
for t = 1 : slots
    if(saturated == 0)
        % put data in b(1)
        if(mod(t, 100) < rate * 100)
            b(1) = b(1) + 1;
        end
    else    
        for i = 1 : nodes - 1
            b(i) = b(i) + 1;
        end
    end
    
    %check if any node is active, and has data
    for i = 1 : nodes - 1
        if(a(2, i) == 2 && b(i) > 0)
            b(i + 1) = b(i + 1) + 1;
            b(i) = b(i) - 1;
        end
    end
    
    %check for any activity change
    for i = 1 : nodes - 1
        if(a(1, i) == t)
            if(a(2, i) == 1) %sleep mode
                ok = 1;
                for j = i - 2 : i + 2
                    if(j > 0 && j < nodes && i ~= j && ig(i, j) == 1 && a(2, j) == 2)
                        ok = 0;
                    end
                end
                if(ok == 1 && b(i) > 0) %can change to transmit mode
                    a(1, i) = a(1, i) + ceil(exprnd(1/mu));
                    a(2, i) = 2;
                else
                    a(1, i) = a(1, i) + ceil(exprnd(1/lambda)); %keep sleeping
                end
            else %go sleeping
                a(1, i) = a(1, i) + ceil(exprnd(1/lambda));
                a(2, i) = 1;
            end
        end
    end
    throughput(t) = b(nodes) / t;
end



==> matlab/redone/aloha.m <==
function [throughput] = aloha(nodes, rate, range, slots, saturated)
% 1 interferers with 2, 3, ..., range

%set transmission probability
p = 1 / (2 * range - 1);
p = 1 / (nodes - 1);

%interference graph
ig(1 : nodes - 1, 1 : nodes - 1) = 1;
for i = 1 : nodes - 1
    for j = 1 : nodes - 1
        if(abs(i - j) >= range)
            ig(i, j) = 0;
        end
    end
end           

eb = 0;

b(1:nodes) = 0;
a(1:nodes) = 0;
%throughput(1 : slots) = 0;
for t = 1 : slots
    if(saturated == 0)
        % put data in b(1)
        if(mod(t, 100) < rate * 100)
            b(1) = b(1) + 1;
        end
    else    
        for i = 1 : nodes - 1
            b(i) = b(i) + 1;
        end
    end
    
    for i = 1 : nodes - 1
        if(b(i) == 0)
            eb = eb + 1;
        end
    end    
    
    %flip the coins
    for i = 1 : nodes - 1
        a(i) = unidrnd(1000)/1000 <= p;
    end
    
    %check for any activity change
    for i = 1 : nodes - 1
        if(a(i) == 1 && b(i) > 0) %ready to transmit
            ok = 1;
            for j = i - 2 : i + 2
                if(j > 0 && j < nodes && i ~= j && ig(i, j) == 1 && a(j) == 1 && b(j) > 0)
                    ok = 0;
                end
            end
            if(ok == 1) %can transmit
                b(i + 1) = b(i + 1) + 1;
                b(i) = b(i) - 1;
            end
        end
    end   
    throughput(t) = b(nodes) / t;    
end
%eb / (nodes * slots)
%throughput = b(nodes) / slots;



==> matlab/redone/csmaca.m <==
function [throughput] = csmaca(nodes, rate, lambda, mu, slots, saturated)
% the case of H, or M, nodes

% nodes = 3;
% rate = 1;
% lambda = 0.1; %sleeping with average 1/lambda
% mu = 0.1; %transmitting with average 1/mu
% slots = 10000;

%interference graph
ig(1 : nodes - 1, 1 : nodes - 1) = 1;
for i = 1 : nodes - 1
    for j = 1 : nodes - 1
        if(abs(i - j) >= 4)
            ig(i, j) = 0;
        end
    end
end
           

for i = 1 : nodes - 1
    a(1, i) = ceil(exprnd(1/lambda));
    a(2, i) = 1; %sleep
end

b(1:nodes) = 0;
throughput(1 : slots) = 0;
for t = 1 : slots
    if(saturated == 0)
        % put data in b(1)
        if(mod(t, 100) < rate * 100)
            b(1) = b(1) + 1;
        end
    else    
        for i = 1 : nodes - 1
            b(i) = b(i) + 1;
        end
    end
    
    %check if any node is active, and has data
    for i = 1 : nodes - 1
        if(a(2, i) == 2 && b(i) > 0)
            b(i + 1) = b(i + 1) + 1;
            b(i) = b(i) - 1;
        end
    end
    
    %check for any activity change
    for i = 1 : nodes - 1
        if(a(1, i) == t)
            if(a(2, i) == 1) %sleep mode
                ok = 1;
                for j = i - 2 : i + 2
                    if(j > 0 && j < nodes && i ~= j && ig(i, j) == 1 && a(2, j) == 2)
                        ok = 0;
                    end
                end
                if(ok == 1 && b(i) > 0) %can change to transmit mode
                    a(1, i) = a(1, i) + ceil(exprnd(1/mu));
                    a(2, i) = 2;
                else
                    a(1, i) = a(1, i) + ceil(exprnd(1/lambda)); %keep sleeping
                end
            else %go sleeping
                a(1, i) = a(1, i) + ceil(exprnd(1/lambda));
                a(2, i) = 1;
            end
        end
    end
    throughput(t) = b(nodes) / t;
end
%throughput = b(nodes) / slots;



==> matlab/redone/throughput.m <==
function [] = throughputCSMA()
% transient throughput as a function of the number of slots
% old stuff redone for infocom submission
z = 1 - 10 ^ (-3);
eps = 1 - z;

randn('seed',6245);

xx = 1 : 50000;
thsima = aloha(3, 1, 2, 50000, 1);
thsimc = csmaca(3, 1, 0.1, 0.1, 50000, 1);

nu = 0.1;
mu = 0.1;

baseB = zeros(n, n);
baseB(1,1) = -k*nu;
for i = 2 : k + 1
    baseB(1,i) = nu;
    baseB(i,1) = mu;
    baseB(i,i) = -mu;
end

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);

alohaFlag = 0;
CSMAFlag = 1;

thetaLeft = 0.0000000000001;
thetaStep = 0.01;
thetaRight = 10;

%csmaca
x = 1 : 100 : slots;

tputMHLBound = zeros(1,slots);
tputSHUBound(1 : slots) = 1000000000000000000000;

thCSMA(1 : size(x,2)) = 10000000000000000000;
xxi = 0;
for t = x    
    xxi = xxi + 1
    
    switch k
        case 2,
            combs = t;
        case 3,
            combs = t * (t + 1) / 2;
        case 4,
            combs = t * (t + 1) * (t + 2) / 6;
        case 5,
            combs = t * (t + 1) * (t + 2) * (t + 3) / 24;
        case 6,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) / 120;
        case 8,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) * (t + 6) / 5040;            
    end        
    %lower bound
    while(theta < 5)
        for j = 2 : k + 1
            B = baseB;
            B(j,j) = B(j,j)-theta * k * rmh;
            E1 = eig(B);
            lambda1 = -min(abs(E1));
            rss(j) = -lambda1 / (theta * k);        
        end
        rs = min(rss(2:k+1));
        %One Hop
        lambda_t = rs + log(eps / combs) / (t * theta);
        if lambda_t > tputMHLBound(xxi)
            tputMHLBound(xxi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end
    
    %upper bound (direct transmission)
    theta = 0.00001; 
    while(theta < 5)
        for j = 2 : 2
            B = baseB;
            B(j,j) = B(j,j)+theta * k * rsh;
            E1 = eig(B);
            lambda1 = max(abs(E1));
            rss(j) = lambda1 / (theta * k);        
        end
        rs = max(rss(2:2));
        %One Hop
        lambda_t = rs - log(eps) / (t * theta);
        if lambda_t < tputSHUBound(xxi)
            tputSHUBound(xxi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end    
    
    for theta = thetaLeft : thetaStep : thetaRight
        
        A1 = [-2 * lambda, lambda, lambda;mu, theta * C - mu, 0; mu, 0, -mu];
        E1 = eig(A1);
        lambda1 = max(E1);
        rs1 = lambda1 / theta;
        A2 = [-2 * lambda, lambda, lambda;mu, -mu, 0; mu, 0, theta * C - mu];
        E2 = eig(A2);
        lambda2 = max(E2);
        rs2 = lambda2 / theta;
        rs = min(rs1, rs2);
        lambdaa = log(t + 1) / theta + rs * t;
        if(lambdaa < thCSMA(xi))
           thCSMA(xi) = lambdaa;           
        end 
        
        
%         if(lambda > thAloha(xi))
%            thAloha(xi) = lambda;           
%         end                        
    end                        
end
thAlohaSim = [0.0998    0.1997    0.2373    0.2475    0.2435    0.2357    0.2425    0.2477    0.2416    0.247];



thAloha(1 : size(x,2)) = 100000000000000000000000;
xi = 0;
for t = x    
    xi = xi + 1
    %ra = min(ra, 0.245);
    for theta = thetaLeft : thetaStep : thetaRight
        
        rs = log(pi1 * exp(theta * C) + 1 - pi1) / theta;
        lambda = log(t + 1) / theta + rs * t;
        if(lambda < thAloha(xi))
           thAloha(xi) = lambda;           
        end                        
    end
    
%    thAlohaSim(xi) = throughputAlohaQuantile(100, 3, ra, 0.5, t, eps);
end

hold on;
xlabel('\textbf{Number of flows ($N$)}', 'Interpreter', 'latex');
ylabel('\textbf{Memory ($\sigma$)}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

% if (alohaFlag == 1)
%     plot(x, thAlohaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
%     nPlots = nPlots + 1;
%     lPlots(nPlots, :) = '\textbf{Simulations}';
% end

if (alohaFlag == 1)
    plot(x, thAloha(1 : xi)./ x, 'Color', 'g', 'LineStyle', '-.', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Upper bounds}';
    
    plot(xx, thsima, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations }';    
end

if (CSMAFlag == 1)
    plot(x, thCSMA(1 : xi)./ x, 'Color', 'g', 'LineStyle', '-.', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Upper bounds}';
    
    plot(xx, thsimc, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations }';
    
end


% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/redone/throughputAloha.m <==
function [] = throughputAloha()
% transient throughput as a function of the number of slots
% old stuff redone for infocom submission
% node 1 transmits to node n (k = n - 1), node n doesnt do anything
z = 1 - 10 ^ (-3);
eps = 1 - z;

randn('seed',6245);

k = 3;
n = k + 1;

slots = 50000;

p = 1 / (n - 1);
q = p * (1 - p) ^ (n  - 2); %last node doesn't transmit anything

thsim = aloha(n, 1, 5, 50000, 1);


rmh = 1;

x = 1 : 100 : slots;

tputMHLBound = zeros(1,slots);
tputMHUBound(1 : size(x,2)) = 1000000000000000000000;

xi = 0;
for t = x    
    xi = xi + 1
    
    switch k
        case 2,
            combs = t + 1;
        case 3,
            combs = (t + 1) * (t + 2) / 2;
        case 4,
            combs = (t + 1) * (t + 2) * (t + 3) / 6;
        case 5,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 5) / 24;
        case 6,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) / 120;
        case 8,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) * (t + 6) * (t + 7) / 5040;            
    end        
    %lower bound
    theta = 0.00000000001;
    while(theta < 5)
        rs = -log(q * exp(-theta * rmh) + 1 - q) / theta;
        lambda_t = rs + log(eps / combs) / (t * theta);
        if lambda_t > tputMHLBound(xi)
            tputMHLBound(xi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end
    
    %upper bound (direct transmission)
    theta = 0.00001; 
    while(theta < 5)
        rs = log(q * exp(theta * rmh) + 1 - q) / theta;
        lambda_t = rs - log(eps) / (t * theta);
        if lambda_t < tputMHUBound(xi)
            tputMHUBound(xi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end    
                                
end

hold on;
xlabel('\textbf{Number of slots}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput}', 'Interpreter', 'latex');

nPlots = 0; % # of plots

    plot(x, tputMHUBound(1 : xi), 'Color', 'g', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Upper bounds}';
    
    plot(1:slots, thsim, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations }';
    
    plot(x, tputMHLBound(1 : xi), 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Lower bounds}';


% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/redone/throughputCSMA.m <==
function [] = throughputCSMA()
% transient throughput as a function of the number of slots
% old stuff redone for infocom submission
% node 1 transmits to node n (k = n - 1), node n doesnt do anything
z = 1 - 10 ^ (-3);
eps = 1 - z;

randn('seed',6245);

k = 3;
n = k + 1;

slots = 50000;

nu = 0.1;
mu = 0.1;

thsimc = csmaca(n, 1, nu, mu, slots, 1);

baseB = zeros(k, k);
baseB(1,1) = -k * nu;
for i = 2 : k + 1
    baseB(1,i) = nu;
    baseB(i,1) = mu;
    baseB(i,i) = -mu;
end

rmh = 1;

x = 1 : 100 : slots;

tputMHLBound = zeros(1,slots);
tputMHUBound(1 : size(x,2)) = 1000000000000000000000;

xi = 0;
for t = x    
    xi = xi + 1
    
    switch k
        case 2,
            combs = t + 1;
        case 3,
            combs = (t + 1) * (t + 2) / 2;
        case 4,
            combs = (t + 1) * (t + 2) * (t + 3) / 6;
        case 5,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 5) / 24;
        case 6,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) / 120;
        case 8,
            combs = (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) * (t + 6) * (t + 7) / 5040;            
    end        
    %lower bound
    theta = 0.00000000001;
    while(theta < 5)
        for j = 2 : n
            B = baseB;
            B(j,j) = B(j,j)-theta * k * rmh;
            E1 = eig(B);
            lambda1 = -min(abs(E1));
            rss(j) = -lambda1 / (theta * k);        
        end
        rs = min(rss(2:n));        
        lambda_t = rs + log(eps / combs) / (t * theta);
        if lambda_t > tputMHLBound(xi)
            tputMHLBound(xi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end
    
    %upper bound (direct transmission)
    theta = 0.00001; 
    while(theta < 5)
        for j = 2 : n
            B = baseB;
            B(j,j) = B(j,j)+theta * k * rmh;
            E1 = eig(B);
            lambda1 = max(abs(E1));
            rss(j) = lambda1 / (theta * k);        
        end
        rs = min(rss(2:n));
        %One Hop
        lambda_t = rs - log(eps) / (t * theta);
        if lambda_t < tputMHUBound(xi)
            tputMHUBound(xi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end 
    tputMHUBoundGK(xi) = 1 / (n * (n - 1));
                                
end

hold on;
xlabel('\textbf{Number of slots}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput}', 'Interpreter', 'latex');

nPlots = 0; % # of plots

    plot(x, tputMHUBound(1 : xi), 'Color', 'g', 'LineStyle', '-.', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Upper bounds}';
    
    plot(1:slots, thsimc, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations }';
    
    plot(x, tputMHLBound(1 : xi), 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Lower bounds}';


% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/test.m <==
function [] = transientThroughput()
% simply plot the transient throughputs

y_sat = aloha(5, 1, 1/4, 10000, 1);
y_unsat = aloha(5, 1, 1/4, 10000, 0);

% csmaca_sat = csmaca(5, 1, 0.1, 0.01, 10000, 1);
% csmaca_unsat = csmaca(5, 1, 0.1, 0.01, 10000, 0);




x = 1:10000;


hold on;
xlabel('\textbf{Number of slots}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput rate}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots


plot(x, y_sat, 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
nPlots = nPlots + 1;
lPlots(nPlots, :) = '\textbf{Saturated  }';

plot(x, y_unsat, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
nPlots = nPlots + 1;
lPlots(nPlots, :) = '\textbf{Unsaturated}';

legend(lPlots, 2);
set(legend(), 'interpreter', 'latex');  


==> matlab/throughput.m <==
function [] = throughputAloha()
% the case of H, or M, nodes
z = 1 - 10 ^ (-1);
eps = 1 - z;

randn('seed',6245);

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);

t = 1000;

lambda = 0.1;
mu = 0.1;

alohaFlag = 1;
csmaFlag = 1;

thetaLeft = 0.0000000000001;
thetaStep = 0.01;
thetaRight = 10;

% %csmaca
% x = 0.1 : 0.1 : 1;
% thAloha(1 : size(x,2)) = 0;
% xi = 0;
% rsm = 0;
% for ra = x    
%     xi = xi + 1    
%     for theta = thetaLeft : thetaStep : thetaRight
%         
%         A1 = [-2 * lambda, lambda, lambda;mu, -theta * C - mu, 0; mu, 0, -mu];
%         E1 = eig(A1);
%         lambda1 = -min(abs(E1));
%         rs1 = -lambda1 / theta;
%         A2 = [-2 * lambda, lambda, lambda;mu, -mu, 0; mu, 0, -theta * C - mu];
%         E2 = eig(A2);
%         lambda2 = -min(abs(E2));
%         rs2 = -lambda2 / theta;
%         rs = min(rs1, rs2);
%         if(rs > rsm)
%             rsm = rs
%         end
%         
%         
% %         if(lambda > thAloha(xi))
% %            thAloha(xi) = lambda;           
% %         end                        
%     end                        
% end
% thAlohaSim = [0.0998    0.1997    0.2373    0.2475    0.2435    0.2357    0.2425    0.2477    0.2416    0.247];
% thAloha


x = 0.05 : 0.05 : 0.35;
thAloha(1 : size(x,2)) = 0;
xi = 0;
for ra = x    
    xi = xi + 1
    %ra = min(ra, 0.245);
    for theta = thetaLeft : thetaStep : thetaRight
        
        rs = -log(pi1 * exp(-theta * C) + 1 - pi1) / theta;
        if(rs <= ra)
            continue;
        end
        Ktheta = (1 / (1 - exp(-theta * (rs - ra)))) ^ 2;
        
        lambda = ra + log(eps / Ktheta) / (theta * t);
        if(lambda > thAloha(xi))
           thAloha(xi) = lambda;           
        end                        
    end
    
    thAlohaSim(xi) = throughputAlohaQuantile(100, 3, ra, 0.5, t, eps);
end

hold on;
xlabel('\textbf{Number of flows ($N$)}', 'Interpreter', 'latex');
ylabel('\textbf{Memory ($\sigma$)}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

if (alohaFlag == 1)
    plot(x, thAlohaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations}';
end


if (alohaFlag == 1)
    plot(x, thAloha(1:xi), 'Color', 'r', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Bounds     }';
end

% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/throughputAloha.m <==
function [] = throughputAloha()
%throghput as a function of ra
% the case of H, or M, nodes
z = 1 - 10 ^ (-1);
eps = 1 - z;

randn('seed',6245);

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);

t = 1000;

lambda = 0.1;
mu = 0.1;

alohaFlag = 1;
csmaFlag = 1;

thetaLeft = 0.0000000000001;
thetaStep = 0.01;
thetaRight = 10;

x = 0.05 : 0.05 : 0.35;
thAloha(1 : size(x,2)) = 0;
xi = 0;
for ra = x    
    xi = xi + 1
    %ra = min(ra, 0.245);
    for theta = thetaLeft : thetaStep : thetaRight
        
        rs = -log(pi1 * exp(-theta * C) + 1 - pi1) / theta;
        if(rs <= ra)
            continue;
        end
        Ktheta = (1 / (1 - exp(-theta * (rs - ra)))) ^ 2;
        
        lambda = ra + log(eps / Ktheta) / (theta * t);
        if(lambda > thAloha(xi))
           thAloha(xi) = lambda;           
        end                        
    end
    
    thAlohaSim(xi) = throughputAlohaQuantile(100, 3, ra, 0.5, t, eps);
end

hold on;
xlabel('\textbf{Number of flows ($N$)}', 'Interpreter', 'latex');
ylabel('\textbf{Memory ($\sigma$)}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

if (alohaFlag == 1)
    plot(x, thAlohaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations}';
end


if (alohaFlag == 1)
    plot(x, thAloha(1:xi), 'Color', 'r', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Bounds     }';
end

% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/throughputAloha2.m <==
function [] = throughputAloha2()
%throghput as a function of t
% the case of H, or M, nodes
z = 1 - 10 ^ (-3);
eps = 1 - z;

randn('seed',62745);

alohaFlag = 1;

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);

thetaLeft = 0.0000000000001;
thetaStep = 0.01;
thetaRight = 10;

x = [1000 : 3000 : 27000, 30000, 40000, 50000];
thAloha(1 : size(x,2)) = 0;
xi = 0;
for t = x    
    xi = xi + 1
    %ra = min(ra, 0.245);
    for theta = thetaLeft : thetaStep : thetaRight
        
        rs = -log(pi1 * exp(-theta * C) + 1 - pi1) / theta;
        
        bound = rs + log(eps / (t + 1)) / (theta * t);
        if(bound > thAloha(xi))
           thAloha(xi) = bound;           
        end                        
    end
    
    thAlohaSim(xi) = throughputAlohaQuantile(10000, 3, 1, 0.5, t, eps);
end

hold on;
xlabel('\textbf{Number of slots}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput rate}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

if (alohaFlag == 1)
    plot(x, thAlohaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations}';
end


if (alohaFlag == 1)
    plot(x, thAloha(1:xi), 'Color', 'r', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Bounds     }';
end

% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/throughputAlohaQuantile.m <==
function [quantile] = throughputAlohaQuantile(runs, nodes, rate, p, slots, eps)
% simply plot the transient throughputs

% runs = 100;
% 
% nodes = 3;
% rate = 1;
% p = 1 / 2;
% slots = 1000;
% eps = 10^(-1);

ta(runs) = 0;
for i = 1 : runs
    y = aloha(nodes, rate, p, slots, 0);
    ta(i) = y(slots);
end

ta = sort(ta);

quantile = ta(round(runs * eps));



==> matlab/throughputCsmaca.m <==
function [] = throughputCsmaca()
%throghput as a function of ra
z = 1 - 10 ^ (-1);
eps = 1 - z;

randn('seed',6245);

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);

t = 1000;

lambda = 0.1;
mu = 0.1;

alohaFlag = 1;
csmaFlag = 1;

thetaLeft = 0.0000000000001;
thetaStep = 0.001;
thetaRight = 10;

%csmaca
x = 0.05 : 0.05 : 0.35;
thACsmaca(1 : size(x,2)) = 0;
xi = 0;
for ra = x    
    xi = xi + 1    
    for theta = thetaLeft : thetaStep : thetaRight
        
        A1 = [-2 * lambda, lambda, lambda;mu, -theta * C - mu, 0; mu, 0, -mu];
        E1 = eig(A1);
        lambda1 = -min(abs(E1));
        rs1 = -lambda1 / theta;
        A2 = [-2 * lambda, lambda, lambda;mu, -mu, 0; mu, 0, -theta * C - mu];
        E2 = eig(A2);
        lambda2 = -min(abs(E2));
        rs2 = -lambda2 / theta;
        rs = min(rs1, rs2);
        
        if(rs <= ra)
            continue;
        end
        Ktheta = (1 / (1 - exp(-theta * (rs - ra)))) ^ 2;
        
        bound = ra + log(eps / Ktheta) / (theta * t);
        if(bound > thACsmaca(xi))
           thACsmaca(xi) = bound;           
        end                             
    end                            
    thACsmacaSim(xi) = throughputCsmacaQuantile(100, 3, ra, 0.1, 0.1, t, eps);        
end

hold on;
xlabel('\textbf{Number of flows ($N$)}', 'Interpreter', 'latex');
ylabel('\textbf{Memory ($\sigma$)}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

if (alohaFlag == 1)
    plot(x, thACsmacaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations}';
end


if (alohaFlag == 1)
    plot(x, thACsmaca(1:xi), 'Color', 'r', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Bounds     }';
end

% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/throughputCsmaca2.m <==
function [] = throughputCsmaca2()
%throghput as a function of ra
z = 1 - 10 ^ (-3);
eps = 1 - z;

randn('seed',47245);

C = 1;

p = 1 / 2; %aloha probability (3 nodes)
pi1 = p * (1 - p);


lambda = 0.1;
mu = 0.1;

csmaFlag = 1;

thetaLeft = 0.0000000000001;
thetaStep = 0.001;
thetaRight = 10;

%csmaca
x = [1000 : 3000 : 27000, 30000, 40000, 50000];
thACsmaca(1 : size(x,2)) = 0;
xi = 0;
for t = x    
    xi = xi + 1    
    for theta = thetaLeft : thetaStep : thetaRight
        
        A1 = [-2 * lambda, lambda, lambda;mu, -theta * C - mu, 0; mu, 0, -mu];
        E1 = eig(A1);
        lambda1 = -min(abs(E1));
        rs1 = -lambda1 / theta;
        A2 = [-2 * lambda, lambda, lambda;mu, -mu, 0; mu, 0, -theta * C - mu];
        E2 = eig(A2);
        lambda2 = -min(abs(E2));
        rs2 = -lambda2 / theta;
        rs = min(rs1, rs2);
        
        bound = rs + log(eps / (t + 1)) / (theta * t);
        if(bound > thACsmaca(xi))
           thACsmaca(xi) = bound;           
        end                             
    end                            
    thACsmacaSim(xi) = throughputCsmacaQuantile(10000, 3, 1, lambda, mu, t, eps);        
end

hold on;
xlabel('\textbf{Number of slots}', 'Interpreter', 'latex');
ylabel('\textbf{Throughput rate}', 'Interpreter', 'latex');
%title('\epsilon=10^{-6}');%, 'Interpreter', 'latex');

nPlots = 0; % # of plots

if (csmaFlag == 1)
    plot(x, thACsmacaSim(1:xi), 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Simulations}';
end


if (csmaFlag == 1)
    plot(x, thACsmaca(1:xi), 'Color', 'r', 'LineStyle', '--', 'LineWidth', 2.5);
    nPlots = nPlots + 1;
    lPlots(nPlots, :) = '\textbf{Bounds     }';
end

% if(i == 1)
legend(lPlots, 2);
set(legend(), 'interpreter', 'latex'); 
% end
% end

==> matlab/throughputCsmacaQuantile.m <==
function [quantile] = throughputCsmacaQuantile(runs, nodes, rate, lambda, mu, slots, eps)
% simply plot the transient throughputs

% runs = 100;
% 
% nodes = 3;
% rate = 1;
% p = 1 / 2;
% slots = 1000;
% eps = 10^(-1);

ta(runs) = 0;
for i = 1 : runs    
    y = csmaca(nodes, rate, lambda, mu, slots, 0);
    ta(i) = y(slots);
end

ta = sort(ta);

quantile = ta(round(runs * eps));

==> matlab/timeScaleLB_greater_UB.m <==
function [] = throughputAlohaHNodes

eps = 0.001;

N = 3;
r1 = .5;
r2 = 1;

randType = 1;%randomness type (1 - static, 2 - uniform)
valueK = 2;
N = valueK + 1;

pi = zeros(1,N);
switch randType
    case 1, %static
    for i = 3 : N - 1
        pi(i) = 0;
    end
    pi(N) = 1;
    case 2, %uniform
    for i = 3 : N
        pi(i) = 1 / (N - 2);
    end        
end


q = 0;
for i = 3 : N
    p = 1 / i;
    qi = 1 - p * (1 - p) ^ (i - 1);
    q = q + pi(i) * qi;
end



slots = 100000;

x = 0.1 : 0.1 : 0.9;
xi = 0;
for r1 = x
xi = xi + 1;
tput1HLBound = zeros(1,slots);
tput2HLBound = zeros(1,slots);
tput1HUBound(1 : slots) = 1000000000000000000000;
tput2HUBound(1 : slots) = 1000000000000000000000;
for t = 1:slots
    theta = 0.00001; 
    thetaGood1 = theta;
    thetaGood2 = theta;
    
    switch valueK
        case 2,
            combs = t;
        case 3,
            combs = t * (t + 1) / 2;
        case 4,
            combs = t * (t + 1) * (t + 2) / 6;
        case 5,
            combs = t * (t + 1) * (t + 2) * (t + 3) / 24;
        case 6,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) / 120;
        case 8,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) * (t + 6) / 5040;            
    end
    while(theta < 5)
        %One Hop
        lambda_t = -log(q+exp(-theta * r1) * (1 - q)) / theta + log(eps) / (t * theta);
        if lambda_t * t > tput1HLBound(t)
            tput1HLBound(t) = lambda_t * t;
            thetaGood1 = theta;
        end
        
        %Two hops                             
        lambda_t = -log(q+exp(-theta * r2) * (1 - q)) / theta + log(eps / combs) / (t * theta);
        if lambda_t * t > tput2HLBound(t)
            tput2HLBound(t) = lambda_t * t;
            thetaGood2 = theta;
        end        
        
        theta = theta + 0.01;
    end
    %thetaGood(t) = thetaGood1;
    %thetaGood2

    %upper bound
    theta = 0.00001;         
    while(theta < 5)
        %One Hop      
        lambda_t = log(q + exp(theta * r1) * (1 - q)) / theta - log(eps) / (theta * t);        
        if (lambda_t * t < tput1HUBound(t))
            tput1HUBound(t) = lambda_t * t;
            thetaGood2 = theta;
        end
        
        %Two Hops
        lambda_t = log(q + exp(theta * r2) * (1 - q)) / theta - log(eps) / (theta * t);        
        if lambda_t * t < tput2HUBound(t)
            tput2HUBound(t) = lambda_t * t;
        end        
        
        theta = theta + 0.01;
    end
    if(tput2HLBound(t)>tput1HUBound(t))
        break;
    end
    %thetaGood2
end
threshold(xi) = t;
end

% for t = 500 : slots
%     if (r2 - r1) * (1 - q) >= (log(t+1)-2*log(eps))/(t * thetaGood(t))
%         break;
%     end
% end
% t


hold on;
nPlots = 0;
xlabel('\textbf{Direct rate}', 'Interpreter', 'latex');
ylabel('\textbf{Threshold}', 'Interpreter', 'latex');

plot(x, threshold, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
threshold

% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'Two Hops ';
% plot(1:slots, tput2HLBound, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);

% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'Two Hops (UB)';
% plot(1:slots, tput2HUBound, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
% 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'Two Hops (UB)~';
% % plot(1:slots, tput2HAUBound, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% 
% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'Two Hops (LB)';
% plot(1:slots, tput2HLBound, 'Color', 'g', 'LineStyle', '-.', 'LineWidth', 2.5);
% 
% 
% 
% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'One Hop (UB) ';
% plot(1:slots, tput1HUBound, 'Color', 'b', 'LineStyle', '--', 'LineWidth', 2.5);
% % 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'One Hop (UB)  ';
% % plot(1:slots, tput1HUBound, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
% 
% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'One Hop (LB) ';
% plot(1:slots, tput1HLBound, 'Color', 'r', 'LineStyle', ':', 'LineWidth', 2.5);
% 
% legend(lPlots, 2);

%hold off;
%plot(1:slots, thetaGood)



==> matlab/timeScaleLB_greater_UB_csmaca.m <==
function [] = throughputAlohaHNodes

eps = 0.001;

rsh = .2;
rmh = 1;

k = 2;
n = k + 1;

nu = 0.1;
mu = 0.1;

baseB = zeros(n, n);
baseB(1,1) = -k*nu;
for i = 2 : k + 1
    baseB(1,i) = nu;
    baseB(i,1) = mu;
    baseB(i,i) = -mu;
end


slots = 100001;

x = 0.1 : 0.1 : 0.4;
xi = 0;
for rsh = x
xi = xi + 1
tputMHLBound = zeros(1,slots);
tput2HLBound = zeros(1,slots);
tputSHUBound(1 : slots) = 1000000000000000000000;
tput2HUBound(1 : slots) = 1000000000000000000000;
%xx = [1000 : 3000 : 27000, 30000, 40000, 50000, 100000, 1000000];
xxi = 0;
for t = 1 : 10 : 1000000
    xxi = xxi + 1;
    theta = 0.00001; 
 
    switch k
        case 2,
            combs = t;
        case 3,
            combs = t * (t + 1) / 2;
        case 4,
            combs = t * (t + 1) * (t + 2) / 6;
        case 5,
            combs = t * (t + 1) * (t + 2) * (t + 3) / 24;
        case 6,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) / 120;
        case 8,
            combs = t * (t + 1) * (t + 2) * (t + 3) * (t + 4) * (t + 5) * (t + 6) / 5040;            
    end        
    %lower bound
    while(theta < 5)
        for j = 2 : k + 1
            B = baseB;
            B(j,j) = B(j,j)-theta * k * rmh;
            E1 = eig(B);
            lambda1 = -min(abs(E1));
            rss(j) = -lambda1 / (theta * k);        
        end
        rs = min(rss(2:k+1));
        %One Hop
        lambda_t = rs + log(eps / combs) / (t * theta);
        if lambda_t > tputMHLBound(xxi)
            tputMHLBound(xxi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end
    
    %upper bound (direct transmission)
    theta = 0.00001; 
    while(theta < 5)
        for j = 2 : 2
            B = baseB;
            B(j,j) = B(j,j)+theta * k * rsh;
            E1 = eig(B);
            lambda1 = max(abs(E1));
            rss(j) = lambda1 / (theta * k);        
        end
        rs = max(rss(2:2));
        %One Hop
        lambda_t = rs - log(eps) / (t * theta);
        if lambda_t < tputSHUBound(xxi)
            tputSHUBound(xxi) = lambda_t;            
        end    
        theta = theta + 0.01;
    end    
    
    if(tputMHLBound(xxi)>tputSHUBound(xxi))
           break;
    end
end
threshold(xi) = t;
end

hold on;
nPlots = 0;
xlabel('\textbf{Direct rate}', 'Interpreter', 'latex');
ylabel('\textbf{Threshold}', 'Interpreter', 'latex');

plot(x, threshold, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);


% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'Two Hops      ';
% plot(xx, tputMHLBound(1:xxi), 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'Two Hops (UB)';
% % plot(1:slots, tput2HUBound, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
% % 
% % % nPlots = nPlots + 1;
% % % lPlots(nPlots, :) = 'Two Hops (UB)~';
% % % plot(1:slots, tput2HAUBound, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% % 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'Two Hops (LB)';
% % plot(1:slots, tput2HLBound, 'Color', 'g', 'LineStyle', '-.', 'LineWidth', 2.5);
% % 
% % 
% % 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'One Hop (UB) ';
% % plot(1:slots, tput1HUBound, 'Color', 'b', 'LineStyle', '--', 'LineWidth', 2.5);
% % % 
% nPlots = nPlots + 1;
% lPlots(nPlots, :) = 'One Hop (UB)  ';
% plot(xx, tputSHUBound(1:xxi), 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
% % % 
% % nPlots = nPlots + 1;
% % lPlots(nPlots, :) = 'One Hop (LB) ';
% % plot(1:slots, tput1HLBound, 'Color', 'r', 'LineStyle', ':', 'LineWidth', 2.5);
% % 
% legend(lPlots, 2);

%hold off;
%plot(1:slots, thetaGood)


